Estimating Robot Strengths with Application to Selection of Alliance Members in FIRST Robotics Competitions

Since the inception of the FIRST Robotics Competition (FRC) and its special playoff system, robotics teams have longed to appropriately quantify the strengths of their designed robots. The FRC includes a playground draft-like phase (alliance selection), arguably the most game-changing part of the competition, in which the top-8 robotics teams in a tournament based on the FRC's ranking system assess potential alliance members for the opportunity of partnering in a playoff stage. In such a three-versus-three competition, several measures and models have been used to characterize actual or relative robot strengths. However, existing models are found to have poor predictive performance due to their imprecise estimates of robot strengths caused by a small ratio of the number of observations to the number of robots. A more general regression model with latent clusters of robot strengths is, thus, proposed to enhance their predictive capacities. Two effective estimation procedures are further developed to simultaneously estimate the number of clusters, clusters of robots, and robot strengths. Meanwhile, some measures are used to assess the predictive ability of competing models, the agreement between published FRC measures of strength and model-based robot strengths of all, playoff, and FRC top-8 robots, and the agreement between FRC top-8 robots and model-based top robots. Moreover, the stability of estimated robot strengths and accuracies is investigated to determine whether the scheduled matches are excessive or insufficient. In the analysis of qualification data from the 2018 FRC Houston and Detroit championships, the predictive ability of our model is also shown to be significantly better than those of existing models. Teams who adopt the new model can now appropriately rank their preferences for playoff alliance partners with greater predictive capability than before.

==> Data&R_Code/OPRC1.R <==
#---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
# Author of the R codes: Jen-Chieh Teng.
# For the paper submitted to CSDA: Lim, A., Chiang, C. T., Teng, J.C., 2020. Estimating robot strengths with application to selection of alliance members in FIRST robotics competitions. (Under Revision)
# 
#
# These are NOT but a user-friendly version of those used in the paper. 
# Please inform me of any errors that I might have introduced in trying to make the codes more readable. 
# These codes are self-contained in such a way that parameter estimates are readily available once the 
# user loads their dataset formatted in the appropriate structure.
#---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
library(readxl)

#################################################################################################
# the functions of robot strength estimates and estimated rank correlation of two variables     #
#################################################################################################

bhat.fn = function( x , y ){
  xc = x %*% INF1   
  bhatc = solve( t(xc) %*% xc ) %*% t(xc) %*% y
  binf = INF1 %*% bhatc
  binf}

RC = function( x1 , x2 ){
  t = length(x1)
  r1 = outer(x1,x1,FUN="-")
  r2 = outer(x2,x2,FUN="-")
  RC = (sum(sign(r1*r2)>0)  + 0.5*(sum(sign(r1*r2)==0) -t ))  / (t*(t-1))
  RC
}

##################################################################################################
#     Import excel files of a specific division of a tournament in the qualification stage (e.g. #        
#     Archimedes in 2018_Detroit.xlsx or Carver in 2018_Houston.xlsx) and the playoff stage      #       
#     (e.g. Archimedes in 2018_Detroit_Playoffs.xlsx or Carver in 2018_Houston_Playoffs.xlsx)    #                                      
##################################################################################################

  i = 1 # substitute i=1 by i=2,...,or i=6 for the rest divisions 
  Qualification <- read_excel("~/Desktop/2018-Detroit.xlsx", sheet = i) 
  Playoffs <- read_excel("~/Desktop/2018-Detroit-Playoffs.xlsx" , sheet = i)
  # The input files are named 2018-Detroit.xlsx and Data_2018-Detroit-Playoffs.xlsx (or 2018-Houston.xlsx 
  # and Data_2018-Houston-Playoffs.xlsx) with the following format:
  # the 1st column: match numbers
  # the 2nd to 4th columns: robot IDs in the red alliance
  # the 5th to 7th columns: robot IDs in the blue alliance
  # the 8th column: a score of the red alliace
  # the 9th column: a score of the blue alliance
  # the 10th column: an adjusted score of the red alliance
  # the 11th column: an adjusted score of the blue allaince
  # the 15th column: match numbers
  # the remaining columns: covariate matrix X with X_ij being equal to 1 if the jth robot at the ith match 
  # assigned to the red alliance; -1 if the jth robot at the ith match assigned to the blue alliance; and 
  # 0 otherwise. 
  
  
  # rename 2018_Detroit.xlsx (or 2018_Houston.xlsx) as Data 
  Data = data.frame(Qualification)  
  
  # rename 2018_Detroit_Playoffs.xlsx (or 2018_Houston_Playoffs.xlsx) as Data 
  Data_po = data.frame(Playoffs)  
  
  # number of matches (M), number of robotics teams (K), and IDs in the qualification stage 
  M = length(Data[,1]) 
  K = length(Data[1,]) - 15
  ID0 = colnames(Qualification)[16:(K+15)]
  ID = cbind(as.numeric(ID0),seq(1,K))
  
  # the minimum number (m0) of matches played by the robotics teams
  m0 = ceiling(M*6/K)-1
  
  # the corresponding response y0 and covariates x0, which are derived from qualification data
  yr = as.matrix(Data[1:M,8])
  yb = as.matrix(Data[1:M,9])
  y0 = rbind(yr,yb)
  ny = length(y0)
  x00 = as.matrix(Data[1:M,1:K+15])
  xr = ( x00 == 1 )*1
  xb = ( x00 == -1 )*1
  x0 = rbind(xr,xb)
  
  # the number of matches (Mpo) and number of robotics teams (K0po) in the playoff stage
  Mpo = length(t(Data_po[,1])) 
  K0po = length(Data_po[1,]) - 15
  
  
  # the corresponding response y0po, covariates x0po, and IDs, which are derived from playoff data 
  yrpo = as.matrix(Data_po[1:Mpo,8])
  ybpo = as.matrix(Data_po[1:Mpo,9])
  y0po = rbind(yrpo,ybpo)
  x0po0 = as.matrix(Data_po[1:Mpo,1:K0po+15])
  xrpo = ( x0po0 == 1 )*1
  xbpo = ( x0po0 == -1 )*1
  x0po = rbind(xrpo,xbpo)
  nypo = length(y0po)
  dim(y0po) = c(nypo,1)
  Kpo = sum((colSums(abs(x0po)) > 0)*1)
  po = colSums((abs(x0po)))
  dim(po) = c(K,1)
  poinf = cbind(po,ID)
  row_sub = apply ( poinf, 1 ,function(row) all(row !=0 ))
  poat = as.matrix(poinf[row_sub, ])
  ID.po = poat[,2:3]
  
  ##################################################################################################
  # the LSE of robot strengths (bhat0) in the OPR model                                            #
  ##################################################################################################
  bhat0 = solve( t(x0) %*% x0 ) %*% t(x0) %*% y0
  
  ##################################################################################################
  # the information matrices for clusters (cluster.inf0) and parameter estimates (bhat.inf0)       #
  # under variant cluster numbers = 2,…,K (clus_n) for the proposed methods 1                      #      
  ################################################################################################## 
  clus_n = seq(2,K)
  l_n = length( clus_n )
  cluster.inf0 = bhat.inf0 =  matrix( 0 , K , l_n)
  fit = hclust( dist(bhat0) , method = "centroid" )
  cluster.inf0[1:K,l_n] = cutree( fit , k = clus_n[l_n])
  bhat.inf0[1:K,l_n] = bhat0
  
  for(w in 1:(l_n -1)){
    grp = cutree( fit , k = clus_n[(l_n-w)])
    grp0 = sort(unique(grp))
    lgrp0 = length(grp0)
    INF1 = outer( grp , grp0 , FUN="==") *1 
    cluster.inf0[1:K , ( l_n-w)] = grp
    bhat.inf0[ 1:K, ( l_n-w)] = bhat.fn(x0,y0)
    fit = hclust( dist( bhat0 ) , method = "centroid" )
  }
  
  
  
  ##################################################################################################
  # predictive matrices PR’s and MSPE’s, which are computed based on qualification data,           #
  # under variant combinations of cluster number (c) and number of matches (M_l), l = 6,…,m0       #
  ##################################################################################################
  m = seq(6,m0)
  l_m = length(m)
  c0 = ceiling(m * K /6)
  c0 = c(c0 , c0[l_m] +1 )
  
  ##################################################################################################
  #                                     Method 1                                                   #                                   
  ##################################################################################################
    PRhatcv = MSPEcv = matrix (0 , l_n , l_m)
    
    for( w1 in 1:l_m){ #crossvalidation
      yrm = yr[-c( (c0[w1] +1) : c0[l_m+1] )]
      ybm = yb[-c( (c0[w1] +1) : c0[l_m+1] )]
      nym = length(yrm) 
      xrm = xr[-c(c0[w1] + 1 : c0[l_m+1]) ,]
      xbm = xb[-c(c0[w1] + 1 : c0[l_m+1]) ,]
      
      for(w2 in 1:l_n){
        grp = cluster.inf0[(1:K),w2]
        grp0 = sort(unique(grp))
        lgrp0 = length(grp0)
        INF1 = outer( grp , grp0 , FUN="==") *1
        
        # estimated PR and MSPE
        
        ycv = c(ybm, yrm)
        nycvm = length(ycv)
        dim(ycv) = c(nycvm,1)
        dy_cv = yrm-ybm
        
        xcv = rbind(xbm,xrm)%*%INF1
        H0=solve(t(xcv)%*%xcv)%*%t(xcv)
        H_cv=xcv%*%H0
        
        bhat_cv=H0%*%ycv
        pr_cv0=(xcv[-c(1:nym),]-xcv[1:nym,])%*%bhat_cv
        pr_cv0=pr_cv0[1:nym]
        resid_cv0=ycv-H_cv%*%ycv
        
        w01=diag(H_cv)
        w02=diag(H_cv[1:nym,-c(1:nym)])
        wd_cv=(1-w01[1:nym])*(1-w01[-c(1:nym)])-w02^2
        w1_cv=((1-w01[-c(1:nym)])*resid_cv0[1:nym]+w02*resid_cv0[-c(1:nym)])/wd_cv
        w2_cv=((1-w01[1:nym])*resid_cv0[-c(1:nym)]+w02*resid_cv0[1:nym])/wd_cv
        pr_cv=pr_cv0-t(t(H_cv[-c(1:nym),1:nym]-H_cv[1:nym,1:nym])*w1_cv)-t(t(H_cv[-c(1:nym),-c(1:nym)]-H_cv[1:nym,-c(1:nym)])*w2_cv)
        
        
        
        resid_cv=dy_cv-pr_cv
        Fhat_cv0=(t(t(resid_cv)+diag(pr_cv))<=0)*1
        diag(Fhat_cv0)=0
        Fhat_cv=colSums(Fhat_cv0)/(nym-1)
        
        PRhatcv[w2,w1] = sum((dy_cv*(0.5 - Fhat_cv) > 0) +  0.5* ( dy_cv*(0.5 - Fhat_cv) ==0)) /nym
        MSPEcv[w2,w1] =sum((diag(resid_cv)^2))/nym																			                                                                                
      }
      
      
    }
    
    
    ##################################################################################################
    # the optimal cluster number chosen by either maximizing PR(c) or minimizing MSPE(c) for c=      #
    # 2,…,K                                                                                          #
    ##################################################################################################
    PR.MSPE = cbind(seq(1,(K-1)), MSPEcv[,l_m], PRhatcv[,l_m])
    nclustera =  PR.MSPE[PR.MSPE[,2] == min(PR.MSPE[,2]),][1]  #nclustera + 1 = c
    nclusterb =  PR.MSPE[PR.MSPE[,3] == max(PR.MSPE[,3]),][1]  #nclusterb + 1 = c
    
    
    ##################################################################################################
    # the information matrix for the stability of PR and MSPE for varying M_l, l = 6,…,m0            #
    ##################################################################################################
    rbind( PRhatcv[nclusterb, ] , MSPEcv[nclustera, ] )
    
    ##################################################################################################
    # the LSEs of robot strengths in the proposed OPR model for varying Ml, l = 6,…,m0               #
    ##################################################################################################
    bhatinfm = matrix( 0 , K , l_m)
    
    for( w in 1:l_m){
      ym = c( yr[-c( (c0[w] +1) : c0[l_m+1] )] , yb[-c( (c0[w] +1) : c0[l_m+1] )])
      nym = length(ym)
      dim(ym) = c(nym,1)
      xm = rbind( xr[-c(c0[w] + 1 : c0[l_m+1]) ,] , xb[-c(c0[w] + 1 : c0[l_m+1]) ,]) 
      
      grp = cluster.inf0[(1:K),nclusterb]
      grp0 = sort(unique(grp))
      lgrp0 = length(grp0)
      INF1 = outer( grp , grp0 , FUN="==") *1
      bhatinfm[ ,w] = bhat.fn(xm,ym)
    }
    
    
    
    # estimated strengths of robots in the playoff stage
    bhatpo = cbind(ID,bhatinfm,bhat0,po)
    bhatpo = bhatpo[bhatpo[,(l_m+4)] != 0 , 1:(l_m+3)]
    potinfmb = bhatpo[,3:(l_m+3)]
    
    # ranks of robot strengths in decreasing order
    bhatm0rk = bhatinfm[order(bhatinfm[,l_m] , decreasing = TRUE), 1:l_m]
    
    
    
    ##################################################################################################
    # the information matrix for the stability of robot strengths ( all robots, top-8 robots, robots #
    # in the playoff stage) for varying M_l, l = 6,…,m0                                              #                       
    ##################################################################################################
    RCs = matrix(0,3,l_m-1)
    
    for(w in 1:(l_m-1)){
      RCs[1,w] = RC(bhatm0rk[,w] , bhatm0rk[,(w+1)])
      RCs[2,w] = RC(bhatm0rk[(1:8),w] , bhatm0rk[(1:8),(w+1)])
      RCs[3,w] = RC(potinfmb[,w] , potinfmb[,(w+1)])
    }
    
    
    ##################################################################################################
    # PRs and MSPEs, which are computed based on playoff data with c-hat and K clusters              #  
    ##################################################################################################
    yhatpor = xrpo %*% bhatinfm[,l_m]
    yhatpob = xbpo %*% bhatinfm[,l_m]
    yhatpor0 = xrpo %*% bhat0
    yhatpob0 = xbpo %*% bhat0
    
    Fhatpo =  colSums ( outer( (yr - yb) - (xr - xb) %*% bhatinfm[,l_m] , -( yhatpor - yhatpob ) , FUN = "<=")*1  ) / ( M)
    dim(Fhatpo) = c(Mpo,1)
    PRpo = (sum( ((yrpo - ybpo)*(0.5 - Fhatpo) > 0)*1 +  0.5* ((yrpo - ybpo)*(0.5 - Fhatpo) ==0)*1)) / (Mpo )
    MSPEpo =  sum(((yrpo - ybpo) - (xrpo - xbpo) %*% bhatinfm[,l_m])^2)/ Mpo
    
    Fhatpo0 =  colSums ( outer( (yr - yb) - (xr - xb) %*% bhat0 , -( yhatpor0 - yhatpob0 ) , FUN = "<=")*1  ) / ( M)
    dim(Fhatpo0) = c(Mpo,1)
    PRpo0 = (sum( ((yrpo - ybpo)*(0.5 - Fhatpo0) > 0)*1 +  0.5* ((yrpo - ybpo)*(0.5 - Fhatpo0) ==0)*1)) / (Mpo )
    MSPEpo0 =  sum(((yrpo - ybpo) - (xrpo - xbpo) %*% bhat0)^2)/ Mpo
    
    # information matrix for PRs and MSPEs in the qualification and playoff stages
    rbind(c( PRhatcv[nclusterb,l_m] , PRhatcv[K-1,l_m] , MSPEcv[nclustera,l_m] , MSPEcv[ K-1 ,l_m] ) , c( PRpo , PRpo0 , MSPEpo , MSPEpo0) )
    
    
    ##################################################################################################
    #agreement metrics (correlation, precision, and recall) between FRC ratings (all robots, top-8   #
    #robots, robots in the playoff stage) and the proposed robots strength estimates                 #
    ##################################################################################################
    
    # rank correlations computed under the OPR and OPRC models
    RCm0 = matrix(0 , 2 , 3)
    
    RCm0[1,1] = RC( seq(K,1) , bhat.inf0[(1:K),l_n])
    RCm0[1,2] = RC( seq(8,1) , bhat.inf0[(1:8),l_n])
    RCm0[1,3] = RC( seq(Kpo,1) , bhatpo[,l_m+3])
    RCm0[2,1] = RC( seq(K,1) , bhatinfm[,l_m])
    RCm0[2,2] = RC( seq(8,1) , bhatinfm[1:8,l_m])
    RCm0[2,3] = RC( seq(Kpo,1) , bhatpo[,l_m+2])
    
    # precisions and recalls computed under the OPR and OPRC models
    Pm0 = order(bhat.inf0[(1:K),l_n],decreasing = TRUE)
    Pm = order(bhatinfm[,l_m],decreasing = TRUE)
    
    Pre_Rec = matrix(0,K,4)
    
    for(w in 1:K){
      Pre_Rec[w,1] = sum(outer(Pm0[1:w],seq(1,w),FUN="==")*1)/w
      Pre_Rec[w,2] = sum(outer(Pm[1:w],seq(1,w),FUN="==")*1)/w
      Pre_Rec[w,3] = sum(outer(Pm0[1:w],seq(1,8),FUN="==")*1)/8
      Pre_Rec[w,4] = sum(outer(Pm[1:w],seq(1,8),FUN="==")*1)/8
    }
    

    

==> Data&R_Code/OPRC2.R <==
#---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
# Author of the R codes: Jen-Chieh Teng.
# For the paper submitted to CSDA: Lim, A., Chiang, C. T., Teng, J.C., 2020. Estimating robot strengths with application to selection of alliance members in FIRST robotics competitions. (Under Revision)
# 
#
# These are NOT but a user-friendly version of those used in the paper. 
# Please inform me of any errors that I might have introduced in trying to make the codes more readable. 
# These codes are self-contained in such a way that parameter estimates are readily available once the 
# user loads their dataset formatted in the appropriate structure.
#---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
library(readxl)

#################################################################################################
# the functions of robot strength estimates and estimated rank correlation of two variables     #
#################################################################################################

bhat.fn = function( x , y ){
  xc = x %*% INF1   
  bhatc = solve( t(xc) %*% xc ) %*% t(xc) %*% y
  binf = INF1 %*% bhatc
  binf}

RC = function( x1 , x2 ){
  t = length(x1)
  r1 = outer(x1,x1,FUN="-")
  r2 = outer(x2,x2,FUN="-")
  RC = (sum(sign(r1*r2)>0)  + 0.5*(sum(sign(r1*r2)==0) -t ))  / (t*(t-1))
  RC
}

##################################################################################################
#     Import excel files of a specific division of a tournament in the qualification stage (e.g. #        
#     Archimedes in 2018_Detroit.xlsx or Carver in 2018_Houston.xlsx) and the playoff stage      #       
#     (e.g. Archimedes in 2018_Detroit_Playoffs.xlsx or Carver in 2018_Houston_Playoffs.xlsx)    #                                      
##################################################################################################

i = 1 # substitute i=1 by i=2,...,or i=6 for the rest divisions 
Qualification <- read_excel("~/Desktop/2018-Detroit.xlsx", sheet = i) 
Playoffs <- read_excel("~/Desktop/2018-Detroit-Playoffs.xlsx" , sheet = i)
# The input files are named 2018-Detroit.xlsx and Data_2018-Detroit-Playoffs.xlsx (or 2018-Houston.xlsx 
# and Data_2018-Houston-Playoffs.xlsx) with the following format:
# the 1st column: match numbers
# the 2nd to 4th columns: robot IDs in the red alliance
# the 5th to 7th columns: robot IDs in the blue alliance
# the 8th column: a score of the red alliace
# the 9th column: a score of the blue alliance
# the 10th column: an adjusted score of the red alliance
# the 11th column: an adjusted score of the blue allaince
# the 15th column: match numbers
# the remaining columns: covariate matrix X with X_ij being equal to 1 if the jth robot at the ith match 
# assigned to the red alliance; -1 if the jth robot at the ith match assigned to the blue alliance; and 
# 0 otherwise. 

  # rename 2018_Detroit.xlsx (or 2018_Houston.xlsx) as Data 
  Data = data.frame(Qualification)  
  
  # rename 2018_Detroit_Playoffs.xlsx (or 2018_Houston_Playoffs.xlsx) as Data 
  Data_po = data.frame(Playoffs)  
  
  # number of matches (M), number of robotics teams (K), and IDs in the qualification stage 
  M = length(Data[,1]) 
  K = length(Data[1,]) - 15
  ID0 = colnames(Qualification)[16:(K+15)]
  ID = cbind(as.numeric(ID0),seq(1,K))
  
  # the minimum number (m0) of matches played by the robotics teams
  m0 = ceiling(M*6/K)-1
  
  # the corresponding response y0 and covariates x0, which are derived from qualification data
  yr = as.matrix(Data[1:M,8])
  yb = as.matrix(Data[1:M,9])
  y0 = rbind(yr,yb)
  ny = length(y0)
  x00 = as.matrix(Data[1:M,1:K+15])
  xr = ( x00 == 1 )*1
  xb = ( x00 == -1 )*1
  x0 = rbind(xr,xb)
  
  # the number of matches (Mpo) and number of robotics teams (K0po) in the playoff stage
  Mpo = length(t(Data_po[,1])) 
  K0po = length(Data_po[1,]) - 15
  
  
  # the corresponding response y0po, covariates x0po, and IDs, which are derived from playoff data 
  yrpo = as.matrix(Data_po[1:Mpo,8])
  ybpo = as.matrix(Data_po[1:Mpo,9])
  y0po = rbind(yrpo,ybpo)
  x0po0 = as.matrix(Data_po[1:Mpo,1:K0po+15])
  xrpo = ( x0po0 == 1 )*1
  xbpo = ( x0po0 == -1 )*1
  x0po = rbind(xrpo,xbpo)
  nypo = length(y0po)
  dim(y0po) = c(nypo,1)
  Kpo = sum((colSums(abs(x0po)) > 0)*1)
  po = colSums((abs(x0po)))
  dim(po) = c(K,1)
  poinf = cbind(po,ID)
  row_sub = apply ( poinf, 1 ,function(row) all(row !=0 ))
  poat = as.matrix(poinf[row_sub, ])
  ID.po = poat[,2:3]
  
  ##################################################################################################
  # the LSE of robot strengths (bhat0) in the OPR model                                            #
  ##################################################################################################
  bhat0 = solve( t(x0) %*% x0 ) %*% t(x0) %*% y0
  
  ##################################################################################################
  # the information matrices for clusters (cluster.inf0) and parameter estimates (bhat.inf0)       #
  # under variant cluster numbers = 2,…,K (clus_n) for the proposed methods 2                      #      
  ##################################################################################################  
  clus_n = seq(2,K)
  l_n = length( clus_n )
  cluster.inf0 = bhat.inf0 =  matrix( 0 , K , l_n)
  cluster.inf0[1:K,l_n] = cutree( fit , k = clus_n[l_n])
  bhat.inf0[1:K,l_n] = bhat0
  
  for(w in 1:(l_n -1)){
    fit = hclust( dist( bhat0 ) , method = "centroid" )
    grp = cutree( fit , k = clus_n[ ( l_n-w) ])
    grp0 = sort(unique(grp))
    lgrp0 = length(grp0)
    INF1 = outer( grp , grp0 , FUN="==") *1 
    bhat0 = bhat.fn(x0,y0) 
    cluster.inf0[1:K,(l_n-w)] = grp
    bhat.inf0[1:K,(l_n-w)] = bhat0
  }
  
  
  
  ##################################################################################################
  # predictive matrices PR’s and MSPE’s, which are computed based on qualification data,           #
  # under variant combinations of cluster number (c) and number of matches (M_l), l = 6,…,m0       #
  ##################################################################################################
  m = seq(6,m0)
  l_m = length(m)
  c0 = ceiling(m * K /6)
  c0 = c(c0 , c0[l_m] +1 )
  
  ##################################################################################################
  #                                     Method 2                                                   #                                   
  ##################################################################################################
    PRhatcv = MSPEcv = matrix (0 , l_n , l_m)
    
    for( w1 in 1:l_m){ #crossvalidation
      yrm = yr[-c( (c0[w1] +1) : c0[l_m+1] )]
      ybm = yb[-c( (c0[w1] +1) : c0[l_m+1] )]
      nym = length(yrm) 
      xrm = xr[-c(c0[w1] + 1 : c0[l_m+1]) ,]
      xbm = xb[-c(c0[w1] + 1 : c0[l_m+1]) ,]
      
      for(w2 in 1:l_n){
        grp = cluster.inf0[(1:K),w2]
        grp0 = sort(unique(grp))
        lgrp0 = length(grp0)
        INF1 = outer( grp , grp0 , FUN="==") *1
        
        # estimated PR and MSPE
        
        ycv = c(ybm, yrm)
        nycvm = length(ycv)
        dim(ycv) = c(nycvm,1)
        dy_cv = yrm-ybm
        
        xcv = rbind(xbm,xrm)%*%INF1
        H0=solve(t(xcv)%*%xcv)%*%t(xcv)
        H_cv=xcv%*%H0
        
        bhat_cv=H0%*%ycv
        pr_cv0=(xcv[-c(1:nym),]-xcv[1:nym,])%*%bhat_cv
        pr_cv0=pr_cv0[1:nym]
        resid_cv0=ycv-H_cv%*%ycv
        
        w01=diag(H_cv)
        w02=diag(H_cv[1:nym,-c(1:nym)])
        wd_cv=(1-w01[1:nym])*(1-w01[-c(1:nym)])-w02^2
        w1_cv=((1-w01[-c(1:nym)])*resid_cv0[1:nym]+w02*resid_cv0[-c(1:nym)])/wd_cv
        w2_cv=((1-w01[1:nym])*resid_cv0[-c(1:nym)]+w02*resid_cv0[1:nym])/wd_cv
        pr_cv=pr_cv0-t(t(H_cv[-c(1:nym),1:nym]-H_cv[1:nym,1:nym])*w1_cv)-t(t(H_cv[-c(1:nym),-c(1:nym)]-H_cv[1:nym,-c(1:nym)])*w2_cv)
        
        
        
        resid_cv=dy_cv-pr_cv
        Fhat_cv0=(t(t(resid_cv)+diag(pr_cv))<=0)*1
        diag(Fhat_cv0)=0
        Fhat_cv=colSums(Fhat_cv0)/(nym-1)
        
        PRhatcv[w2,w1] = sum((dy_cv*(0.5 - Fhat_cv) > 0) +  0.5* ( dy_cv*(0.5 - Fhat_cv) ==0)) /nym
        MSPEcv[w2,w1] =sum((diag(resid_cv)^2))/nym																			                                                                                
      }
      
      
    }
    
    
    ##################################################################################################
    # the optimal cluster number chosen by either maximizing PR(c) or minimizing MSPE(c) for c=      #
    # 2,…,K                                                                                          #
    ##################################################################################################
    PR.MSPE = cbind(seq(1,(K-1)), MSPEcv[,l_m], PRhatcv[,l_m])
    nclustera =  PR.MSPE[PR.MSPE[,2] == min(PR.MSPE[,2]),][1]  #nclustera + 1 = c
    nclusterb =  PR.MSPE[PR.MSPE[,3] == max(PR.MSPE[,3]),][1]  #nclusterb + 1 = c
    
    
    ##################################################################################################
    # the information matrix for the stability of PR and MSPE for varying M_l, l = 6,…,m0            #
    ##################################################################################################
    rbind( PRhatcv[nclusterb, ] , MSPEcv[nclustera, ] )
    
    ##################################################################################################
    # the LSEs of robot strengths in the proposed OPR model for varying Ml, l = 6,…,m0               #
    ##################################################################################################
    bhatinfm = matrix( 0 , K , l_m)
    
    for( w in 1:l_m){
      ym = c( yr[-c( (c0[w] +1) : c0[l_m+1] )] , yb[-c( (c0[w] +1) : c0[l_m+1] )])
      nym = length(ym)
      dim(ym) = c(nym,1)
      xm = rbind( xr[-c(c0[w] + 1 : c0[l_m+1]) ,] , xb[-c(c0[w] + 1 : c0[l_m+1]) ,]) 
      
      grp = cluster.inf0[(1:K),nclusterb]
      grp0 = sort(unique(grp))
      lgrp0 = length(grp0)
      INF1 = outer( grp , grp0 , FUN="==") *1
      bhatinfm[ ,w] = bhat.fn(xm,ym)
    }
    
    
    
    # estimated strengths of robots in the playoff stage
    bhatpo = cbind(ID,bhatinfm,bhat0,po)
    bhatpo = bhatpo[bhatpo[,(l_m+4)] != 0 , 1:(l_m+3)]
    potinfmb = bhatpo[,3:(l_m+3)]
    
    # ranks of robot strengths in decreasing order
    bhatm0rk = bhatinfm[order(bhatinfm[,l_m] , decreasing = TRUE), 1:l_m]
    
    
    
    ##################################################################################################
    # the information matrix for the stability of robot strengths ( all robots, top-8 robots, robots #
    # in the playoff stage) for varying M_l, l = 6,…,m0                                              #                       
    ##################################################################################################
    RCs = matrix(0,3,l_m-1)
    
    for(w in 1:(l_m-1)){
      RCs[1,w] = RC(bhatm0rk[,w] , bhatm0rk[,(w+1)])
      RCs[2,w] = RC(bhatm0rk[(1:8),w] , bhatm0rk[(1:8),(w+1)])
      RCs[3,w] = RC(potinfmb[,w] , potinfmb[,(w+1)])
    }
    
    
    ##################################################################################################
    # PRs and MSPEs, which are computed based on playoff data with c-hat and K clusters              #  
    ##################################################################################################
    yhatpor = xrpo %*% bhatinfm[,l_m]
    yhatpob = xbpo %*% bhatinfm[,l_m]
    yhatpor0 = xrpo %*% bhat0
    yhatpob0 = xbpo %*% bhat0
    
    Fhatpo =  colSums ( outer( (yr - yb) - (xr - xb) %*% bhatinfm[,l_m] , -( yhatpor - yhatpob ) , FUN = "<=")*1  ) / ( M)
    dim(Fhatpo) = c(Mpo,1)
    PRpo = (sum( ((yrpo - ybpo)*(0.5 - Fhatpo) > 0)*1 +  0.5* ((yrpo - ybpo)*(0.5 - Fhatpo) ==0)*1)) / (Mpo )
    MSPEpo =  sum(((yrpo - ybpo) - (xrpo - xbpo) %*% bhatinfm[,l_m])^2)/ Mpo
    
    Fhatpo0 =  colSums ( outer( (yr - yb) - (xr - xb) %*% bhat0 , -( yhatpor0 - yhatpob0 ) , FUN = "<=")*1  ) / ( M)
    dim(Fhatpo0) = c(Mpo,1)
    PRpo0 = (sum( ((yrpo - ybpo)*(0.5 - Fhatpo0) > 0)*1 +  0.5* ((yrpo - ybpo)*(0.5 - Fhatpo0) ==0)*1)) / (Mpo )
    MSPEpo0 =  sum(((yrpo - ybpo) - (xrpo - xbpo) %*% bhat0)^2)/ Mpo
    
    # information matrix for PRs and MSPEs in the qualification and playoff stages
    rbind(c( PRhatcv[nclusterb,l_m] , PRhatcv[K-1,l_m] , MSPEcv[nclustera,l_m] , MSPEcv[ K-1 ,l_m] ) , c( PRpo , PRpo0 , MSPEpo , MSPEpo0) )
    
    
    #######################################################################################################
    # Agreement metrics (correlation, precision, and recall) between FRC ratings (all robots, top-8       #
    #robots, robots in the playoff stage) and the proposed robots strength estimates                      #
    #######################################################################################################
    
    # rank correlations computed under the OPR and OPRC models
    RCm0 = matrix(0 , 2 , 3)
    
    RCm0[1,1] = RC( seq(K,1) , bhat.inf0[(1:K),l_n])
    RCm0[1,2] = RC( seq(8,1) , bhat.inf0[(1:8),l_n])
    RCm0[1,3] = RC( seq(Kpo,1) , bhatpo[,l_m+3])
    RCm0[2,1] = RC( seq(K,1) , bhatinfm[,l_m])
    RCm0[2,2] = RC( seq(8,1) , bhatinfm[1:8,l_m])
    RCm0[2,3] = RC( seq(Kpo,1) , bhatpo[,l_m+2])
    
    # precisions and recalls computed under the OPR and OPRC models
    Pm0 = order(bhat.inf0[(1:K),l_n],decreasing = TRUE)
    Pm = order(bhatinfm[,l_m],decreasing = TRUE)
    
    Pre_Rec = matrix(0,K,4)
    
    for(w in 1:K){
      Pre_Rec[w,1] = sum(outer(Pm0[1:w],seq(1,w),FUN="==")*1)/w
      Pre_Rec[w,2] = sum(outer(Pm[1:w],seq(1,w),FUN="==")*1)/w
      Pre_Rec[w,3] = sum(outer(Pm0[1:w],seq(1,8),FUN="==")*1)/8
      Pre_Rec[w,4] = sum(outer(Pm[1:w],seq(1,8),FUN="==")*1)/8
    }
    
    

==> Data&R_Code/WMPRC1.R <==
#---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
# Author of the R codes: Jen-Chieh Teng.
# For the paper submitted to CSDA: Lim, A., Chiang, C. T., Teng, J.C., 2020. Estimating robot strengths with application to selection of alliance members in FIRST robotics competitions. (Under Revision)
# 
#
# These are NOT but a user-friendly version of those used in the paper. 
# Please inform me of any errors that I might have introduced in trying to make the codes more readable. 
# These codes are self-contained in such a way that parameter estimates are readily available once the 
# user loads their dataset formatted in the appropriate structure.
#---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
library(readxl)

#################################################################################################
# the functions of robot strength estimates and estimated rank correlation of two variables     #
#################################################################################################

bhat.fn = function( x , y ){
  xc = x %*% INF1 
  wclus=nclus[1:lgrp0-1]/nclus[lgrp0]
  dim(wclus)=c((lgrp0-1),1) 
  xcn = xc[ , 1: ( lgrp0 -1 )] - xc[ ,lgrp0]%*%t(wclus) 
  bhatc = solve( t(xcn) %*% xcn ) %*% t(xcn) %*% y
  binf = c(bhatc , -sum( bhatc *wclus) )
  dim(binf) = c(lgrp0,1)
  binf = INF1%*%binf
  binf}

RC = function( x1 , x2 ){
  t = length(x1)
  r1 = outer(x1,x1,FUN="-")
  r2 = outer(x2,x2,FUN="-")
  RC = (sum(sign(r1*r2)>0)  + 0.5*(sum(sign(r1*r2)==0) -t ))  / (t*(t-1))
  RC
}

##################################################################################################
#     Import excel files of a specific division of a tournament in the qualification stage (e.g. #        
#     Archimedes in 2018_Detroit.xlsx or Carver in 2018_Houston.xlsx) and the playoff stage      #       
#     (e.g. Archimedes in 2018_Detroit_Playoffs.xlsx or Carver in 2018_Houston_Playoffs.xlsx)    #                                      
##################################################################################################

  i = 1 # substitute i=1 by i=2,...,or i=6 for the rest divisions 
  Qualification <- read_excel("~/Desktop/2018-Detroit.xlsx", sheet = i) 
  Playoffs <- read_excel("~/Desktop/2018-Detroit-Playoffs.xlsx" , sheet = i)
  # The input files are named 2018-Detroit.xlsx and Data_2018-Detroit-Playoffs.xlsx (or 2018-Houston.xlsx 
  # and Data_2018-Houston-Playoffs.xlsx) with the following format:
  # the 1st column: match numbers
  # the 2nd to 4th columns: robot IDs in the red alliance
  # the 5th to 7th columns: robot IDs in the blue alliance
  # the 8th column: a score of the red alliace
  # the 9th column: a score of the blue alliance
  # the 10th column: an adjusted score of the red alliance
  # the 11th column: an adjusted score of the blue allaince
  # the 15th column: match numbers
  # the remaining columns: covariate matrix X with X_ij being equal to 1 if the jth robot at the ith match 
  # assigned to the red alliance; -1 if the jth robot at the ith match assigned to the blue alliance; and 
  # 0 otherwise. 
  
  # rename 2018_Detroit.xlsx (or 2018_Houston.xlsx) as Data 
  Data = data.frame(Qualification)  
  
  # rename 2018_Detroit_Playoffs.xlsx (or 2018_Houston_Playoffs.xlsx) as Data 
  Data_po = data.frame(Playoffs)  
  
  # number of matches (M), number of robotics teams (K), and IDs in the qualification stage 
  M = length(Data[,1]) 
  K = length(Data[1,]) - 15
  ID0 = colnames(Qualification)[16:(K+15)]
  ID = cbind(as.numeric(ID0),seq(1,K))
  
  # the minimum number (m0) of matches played by the robotics teams 
  m0 = ceiling(M*6/K)-1
  
  # the corresponding response y0 and covariates x0, which are derived from qualification data
  yr = as.matrix(Data[1:M,8])
  yb = as.matrix(Data[1:M,9])
  y0 = as.matrix(yr-yb)
  ny = length(y0)
  x0 = as.matrix(Data[1:M,1:K+15])
  xn = x0[ , 1: ( K -1 )] - x0[ ,K] 
  
  
  # the number of matches (Mpo) and number of robotics teams (K0po) in the playoff stage
  Mpo = length(t(Data_po[,1])) 
  K0po = length(Data_po[1,]) - 15
  
  
  # the corresponding response y0po, covariates x0po, and IDs, which are derived from playoff data 
  yrpo = as.matrix(Data_po[1:Mpo,8])
  ybpo = as.matrix(Data_po[1:Mpo,9])
  y0po = as.matrix(yrpo-ybpo)
  nypo = length(y0po)
  x0po = as.matrix(Data_po[1:Mpo,1:K0po+15])
  po = colSums((abs(x0po)))
  ID.po = cbind(ID,po)
  ID.po = ID.po[ID.po[,3] != 0 , 1:2]
  Kpo = length(ID.po[,1])
  
  ##################################################################################################
  # the LSE of robot strengths (bhat0) in the WMPR model                                           #
  ##################################################################################################
  bhat = solve( t(xn) %*% xn ) %*% t(xn) %*% y0
  bhat0 = rbind( bhat , -sum(bhat) )
  
  ##################################################################################################
  # the information matrices for clusters (cluster.inf0) and parameter estimates (bhat.inf0)       #
  # under variant cluster numbers = 2,…,K (clus_n) for the proposed methods 1                      #      
  ##################################################################################################
  clus_n = seq(2,K)
  l_n = length( clus_n )
  cluster.inf0 = bhat.inf0 =  matrix( 0 , K , l_n)
  fit = hclust( dist(bhat0) , method = "centroid" )
  cluster.inf0[1:K,l_n] = cutree( fit , k = clus_n[l_n])
  bhat.inf0[1:K,l_n] = bhat0
  
  for(w in 1:(l_n -1)){
    grp = cutree( fit , k = clus_n[(l_n-w)])
    grp0 = sort(unique(grp))
    lgrp0 = length(grp0)
    INF1 = outer( grp , grp0 , FUN="==") *1 
    nclus = colSums(INF1)
    cluster.inf0[1:K , ( l_n-w)] = grp
    bhat.inf0[ 1:K, ( l_n-w)] = bhat.fn(x0,y0)
  }
  
  
  
  ##################################################################################################
  # predictive matrices PR’s and MSPE’s, which are computed based on qualification data,           #
  # under variant combinations of cluster number (c) and number of matches (M_l), l = 6,…,m0       #
  ##################################################################################################
  m = seq(6,m0)
  l_m = length(m)
  c0 = ceiling(m * K /6)
  c0 = c(c0 , c0[l_m] +1 )
  
  ##################################################################################################
  #                                     Method 1                                                   #                                   
  ##################################################################################################
    PRhatcv = MSPEcv = matrix (0 , l_n , l_m)
    
    for( w1 in 1:l_m){ #crossvalidation
      ym = as.matrix(y0[-c( (c0[w1] +1) : c0[l_m+1] )])
      nym = length(ym)
      xm = x0[-c(c0[w1] + 1 : c0[l_m+1]) ,]
      
      
      for(w2 in 1:l_n){
        grp = cluster.inf0[(1:K),w2]
        grp0 = sort(unique(grp))
        lgrp0 = length(grp0)
        INF1 = outer( grp , grp0 , FUN="==") *1
        nclus = colSums(INF1)
        
        # estimated PR and MSPE
        
        y_cv=ym[1:nym]
        xc_cv = xm %*% INF1
        wclus=nclus[1:lgrp0-1]/nclus[lgrp0]
        xcn_cv = xc_cv[ , 1: ( lgrp0 -1 )] - xc_cv[ ,lgrp0]%*%t(wclus) 
        H0=solve(t(xcn_cv)%*%xcn_cv)%*%t(xcn_cv)
        H_cv=xcn_cv%*%H0
        
        bhat_cv=H0%*%ym
        pr_cv0=(H_cv%*%ym)[1:nym]
        resid_cv0=y_cv-pr_cv0
        
        w_0=resid_cv0/(1-diag(H_cv))
        pr_cv=pr_cv0-t(t(H_cv)*w_0)
        resid_cv=y_cv-pr_cv
        Fhat_cv0=(t(t(resid_cv)+diag(pr_cv))<=0)*1
        diag(Fhat_cv0)=0
        Fhat_cv=colSums(Fhat_cv0)/(nym-1)
        
        PRhatcv[w2,w1] = sum((y_cv*(0.5 -Fhat_cv) > 0) +  0.5* (y_cv*(0.5 -Fhat_cv) ==0)) /nym
        MSPEcv[w2,w1] =sum((diag(resid_cv)^2))/nym																								                                                                                
      }
      
      
    }
    
    
    ##################################################################################################
    # the optimal cluster number chosen by either maximizing PR(c) or minimizing MSPE(c) for c=      #
    # 2,…,K                                                                                          #
    ##################################################################################################
    PR.MSPE = cbind(seq(1,(K-1)), MSPEcv[,l_m], PRhatcv[,l_m])
    nclustera =  PR.MSPE[PR.MSPE[,2] == min(PR.MSPE[,2]),][1]  #nclustera + 1 = c
    nclusterb =  PR.MSPE[PR.MSPE[,3] == max(PR.MSPE[,3]),][1]  #nclusterb + 1 = c
    
    
    ##################################################################################################
    # the information matrix for the stability of PR and MSPE for varying M_l, l = 6,…,m0            #
    ##################################################################################################
    rbind( PRhatcv[nclusterb, ] , MSPEcv[nclustera, ] )
    
    ##################################################################################################
    # the LSEs of robot strengths in the proposed WMPR model for varying Ml, l = 6,…,m0              #
    ##################################################################################################
    bhatinfm = matrix( 0 , K , l_m)
    
    for( w in 1:l_m){
      ym = c( yr[-c( (c0[w] +1) : c0[l_m+1] )] , yb[-c( (c0[w] +1) : c0[l_m+1] )])
      nym = length(ym)
      dim(ym) = c(nym,1)
      xm = rbind( xr[-c(c0[w] + 1 : c0[l_m+1]) ,] , xb[-c(c0[w] + 1 : c0[l_m+1]) ,]) 
      
      grp = cluster.inf0[(1:K),nclusterb]
      grp0 = sort(unique(grp))
      lgrp0 = length(grp0)
      INF1 = outer( grp , grp0 , FUN="==") *1
      nclus = colSums(INF1)
      bhatinfm[ ,w] = bhat.fn(xm,ym)
    }
    
    
    
    # estimated strengths of robots in the playoff stage
    bhatpo = cbind(ID,bhatinfm,bhat0,po)
    bhatpo = bhatpo[bhatpo[,(l_m+4)] != 0 , 1:(l_m+3)]
    potinfmb = bhatpo[,3:(l_m+3)]
    
    # ranks of robot strengths in decreasing order
    bhatm0rk = bhatinfm[order(bhatinfm[,l_m] , decreasing = TRUE), 1:l_m]
    
    
    
    ##################################################################################################
    # the information matrix for the stability of robot strengths ( all robots, top-8 robots, robots #
    # in the playoff stage) for varying M_l, l = 6,…,m0                                              #                       
    ##################################################################################################
    RCs = matrix(0,3,l_m-1)
    
    for(w in 1:(l_m-1)){
      RCs[1,w] = RC(bhatm0rk[,w] , bhatm0rk[,(w+1)])
      RCs[2,w] = RC(bhatm0rk[(1:8),w] , bhatm0rk[(1:8),(w+1)])
      RCs[3,w] = RC(potinfmb[,w] , potinfmb[,(w+1)])
    }
    
    
    ##################################################################################################
    # PRs and MSPEs, which are computed based on playoff data with c-hat and K clusters              #  
    ##################################################################################################
    yhatpo = x0po %*% bhatinfm[,l_m]
    yhatpo0 = x0po %*% bhat0
    
    residpo = y0po - yhatpo
    residpo0 = y0po - yhatpo0
    
    resid = y0 - x0 %*% bhatinfm[,l_m]
    resid0 = y0 - x0 %*% bhat0
    
    Fhatpo =  colSums(outer(resid , -yhatpo , FUN="<=")*1) / M
    dim(Fhatpo) = c(nypo,1)
    PRpo =  sum( ((y0po)*((0.5-Fhatpo)) > 0)*1+ 0.5*((y0po)*((0.5-Fhatpo)) == 0) ) / nypo
    MSPEpo =  sum((residpo)^2) / nypo
    
    Fhatpo0 =  colSums(outer(resid0 , -yhatpo0 , FUN="<=")*1) / M
    dim(Fhatpo0) = c(nypo,1)
    PRpo0 =  sum( ((y0po)*((0.5-Fhatpo0)) > 0)*1+ 0.5*(((y0po)*((0.5-Fhatpo0)) == 0)) ) / nypo
    MSPEpo0 =  sum((residpo0)^2) / nypo
    
    # information matrix for PRs and MSPEs in the qualification and playoff stages
    rbind(c( PRhatcv[nclusterb,l_m] , PRhatcv[K-1,l_m] , MSPEcv[nclustera,l_m] , MSPEcv[ K-1 ,l_m] ) , c( PRpo , PRpo0 , MSPEpo , MSPEpo0) )
    
    
    ##################################################################################################
    #agreement metrics (correlation, precision, and recall) between FRC ratings (all robots, top-8   #
    #robots, robots in the playoff stage) and the proposed robots strength estimates                 #
    ##################################################################################################
    
    # rank correlations computed under the WMPR and WMPRC models
    RCm0 = matrix(0 , 2 , 3)
    
    RCm0[1,1] = RC( seq(K,1) , bhat.inf0[(1:K),l_n])
    RCm0[1,2] = RC( seq(8,1) , bhat.inf0[(1:8),l_n])
    RCm0[1,3] = RC( seq(Kpo,1) , bhatpo[,l_m+3])
    RCm0[2,1] = RC( seq(K,1) , bhatinfm[,l_m])
    RCm0[2,2] = RC( seq(8,1) , bhatinfm[1:8,l_m])
    RCm0[2,3] = RC( seq(Kpo,1) , bhatpo[,l_m+2])
    
    # precisions and recalls computed under the WMPR and WMPRC models
    Pm0 = order(bhat.inf0[(1:K),l_n],decreasing = TRUE)
    Pm = order(bhatinfm[,l_m],decreasing = TRUE)
    
    Pre_Rec = matrix(0,K,4)
    
    for(w in 1:K){
      Pre_Rec[w,1] = sum(outer(Pm0[1:w],seq(1,w),FUN="==")*1)/w
      Pre_Rec[w,2] = sum(outer(Pm[1:w],seq(1,w),FUN="==")*1)/w
      Pre_Rec[w,3] = sum(outer(Pm0[1:w],seq(1,8),FUN="==")*1)/8
      Pre_Rec[w,4] = sum(outer(Pm[1:w],seq(1,8),FUN="==")*1)/8
    }
    


==> Data&R_Code/WMPRC2.R <==
#---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
# Author of the R codes: Jen-Chieh Teng.
# For the paper submitted to CSDA: Lim, A., Chiang, C. T., Teng, J.C., 2020. Estimating robot strengths with application to selection of alliance members in FIRST robotics competitions. (Under Revision)
# 
#
# These are NOT but a user-friendly version of those used in the paper. 
# Please inform me of any errors that I might have introduced in trying to make the codes more readable. 
# These codes are self-contained in such a way that parameter estimates are readily available once the 
# user loads their dataset formatted in the appropriate structure.
#---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
library(readxl)

#################################################################################################
# the functions of robot strength estimates and estimated rank correlation of two variables     #
#################################################################################################

bhat.fn = function( x , y ){
  xc = x %*% INF1 
  wclus=nclus[1:lgrp0-1]/nclus[lgrp0]
  dim(nclus)=c(lgrp0,1) 
  xcn = xc[ , 1: ( lgrp0 -1 )] - xc[ ,lgrp0]%*%t(wclus) 
  bhatc = solve( t(xcn) %*% xcn ) %*% t(xcn) %*% y
  binf = c(bhatc , -sum( bhatc *wclus) )
  dim(binf) = c(lgrp0,1)
  binf = INF1%*%binf
  binf}

RC = function( x1 , x2 ){
  t = length(x1)
  r1 = outer(x1,x1,FUN="-")
  r2 = outer(x2,x2,FUN="-")
  RC = (sum(sign(r1*r2)>0)  + 0.5*(sum(sign(r1*r2)==0) -t ))  / (t*(t-1))
  RC
}

##################################################################################################
#     Import excel files of a specific division of a tournament in the qualification stage (e.g. #        
#     Archimedes in 2018_Detroit.xlsx or Carver in 2018_Houston.xlsx) and the playoff stage      #       
#     (e.g. Archimedes in 2018_Detroit_Playoffs.xlsx or Carver in 2018_Houston_Playoffs.xlsx)    #                                      
##################################################################################################

i = 1 # substitute i=1 by i=2,...,or i=6 for the rest divisions 
Qualification <- read_excel("~/Desktop/2018-Detroit.xlsx", sheet = i) 
Playoffs <- read_excel("~/Desktop/2018-Detroit-Playoffs.xlsx" , sheet = i)
# The input files are named 2018-Detroit.xlsx and Data_2018-Detroit-Playoffs.xlsx (or 2018-Houston.xlsx 
# and Data_2018-Houston-Playoffs.xlsx) with the following format:
# the 1st column: match numbers
# the 2nd to 4th columns: robot IDs in the red alliance
# the 5th to 7th columns: robot IDs in the blue alliance
# the 8th column: a score of the red alliace
# the 9th column: a score of the blue alliance
# the 10th column: an adjusted score of the red alliance
# the 11th column: an adjusted score of the blue allaince
# the 15th column: match numbers
# the remaining columns: covariate matrix X with X_ij being equal to 1 if the jth robot at the ith match 
# assigned to the red alliance; -1 if the jth robot at the ith match assigned to the blue alliance; and 
# 0 otherwise. 
  
  # rename 2018_Detroit.xlsx (or 2018_Houston.xlsx) as Data 
  Data = data.frame(Qualification)  
  
  # rename 2018_Detroit_Playoffs.xlsx (or 2018_Houston_Playoffs.xlsx) as Data 
  Data_po = data.frame(Playoffs)  
  
  # number of matches (M), number of robotics teams (K), and IDs in the qualification stage 
  M = length(Data[,1]) 
  K = length(Data[1,]) - 15
  ID0 = colnames(Qualification)[16:(K+15)]
  ID = cbind(as.numeric(ID0),seq(1,K))
  
  # the minimum number (m0) of matches played by the robotics teams  
  m0 = ceiling(M*6/K)-1
  
  # the corresponding response y0 and covariates x0, which are derived from qualification data
  yr = as.matrix(Data[1:M,8])
  yb = as.matrix(Data[1:M,9])
  y0 = as.matrix(yr-yb)
  ny = length(y0)
  x0 = as.matrix(Data[1:M,1:K+15])
  xn = x0[ , 1: ( K -1 )] - x0[ ,K] 
  
  
  # number of matches (Mpo) and number of robotics teams (K0po) in the playoff stage
  Mpo = length(t(Data_po[,1])) 
  K0po = length(Data_po[1,]) - 15
  
  
  # the corresponding response y0po, covariates x0po, and IDs, which are derived from playoff data 
  yrpo = as.matrix(Data_po[1:Mpo,8])
  ybpo = as.matrix(Data_po[1:Mpo,9])
  y0po = as.matrix(yrpo-ybpo)
  nypo = length(y0po)
  x0po = as.matrix(Data_po[1:Mpo,1:K0po+15])
  po = colSums((abs(x0po)))
  ID.po = cbind(ID,po)
  ID.po = ID.po[ID.po[,3] != 0 , 1:2]
  Kpo = length(ID.po[,1])
  
  ##################################################################################################
  # the LSE of robot strengths (bhat0) in the WMPR model                                           #
  ##################################################################################################
  bhat = solve( t(xn) %*% xn ) %*% t(xn) %*% y0
  bhat0 = rbind( bhat , -sum(bhat) )
  
  ##################################################################################################
  # the information matrices for clusters (cluster.inf0) and parameter estimates (bhat.inf0)       #
  # under variant cluster numbers = 2,…,K (clus_n) for the proposed methods 2                      #      
  ##################################################################################################
  clus_n = seq(2,K)
  l_n = length( clus_n )
  cluster.inf0 = bhat.inf0 =  matrix( 0 , K , l_n)
  fit = hclust( dist(bhat0) , method = "centroid" )
  cluster.inf0[1:K,l_n] = cutree( fit , k = clus_n[l_n])
  bhat.inf0[1:K,l_n] = bhat0
  
  for(w in 1:(l_n -1)){
    fit = hclust( dist( bhat0 ) , method = "centroid" )
    grp = cutree( fit , k = clus_n[ ( l_n-w) ])
    grp0 = sort(unique(grp))
    lgrp0 = length(grp0)
    INF1 = outer( grp , grp0 , FUN="==") *1 
    nclus = colSums(INF1)
    bhat0 = bhat.fn(x0,y0)
    cluster.inf0[1:K , ( l_n-w)] = grp
    bhat.inf0[ 1:K, ( l_n-w)] = bhat.fn(x0,y0)
  }
  
  ##################################################################################################
  # predictive matrices PR’s and MSPE’s, which are computed based on qualification data,           #
  # under variant combinations of cluster number (c) and number of matches (M_l), l = 6,…,m0       #
  ##################################################################################################
  m = seq(6,m0)
  l_m = length(m)
  c0 = ceiling(m * K /6)
  c0 = c(c0 , c0[l_m] +1 )
  
  ##################################################################################################
  #                                     Method 2                                                   #                                   
  ##################################################################################################
    PRhatcv = MSPEcv = matrix (0 , l_n , l_m)
    
    for( w1 in 1:l_m){ #crossvalidation
      ym = as.matrix(y0[-c( (c0[w1] +1) : c0[l_m+1] )])
      nym = length(ym)
      xm = x0[-c(c0[w1] + 1 : c0[l_m+1]) ,]
      
      
      for(w2 in 1:l_n){
        grp = cluster.inf0[(1:K),w2]
        grp0 = sort(unique(grp))
        lgrp0 = length(grp0)
        INF1 = outer( grp , grp0 , FUN="==") *1
        nclus = colSums(INF1)
        
        # estimated PR and MSPE
        
        y_cv=ym[1:nym]
        xc_cv = xm %*% INF1
        wclus=nclus[1:lgrp0-1]/nclus[lgrp0]
        xcn_cv = xc_cv[ , 1: ( lgrp0 -1 )] - xc_cv[ ,lgrp0]%*%t(wclus) 
        H0=solve(t(xcn_cv)%*%xcn_cv)%*%t(xcn_cv)
        H_cv=xcn_cv%*%H0
        
        bhat_cv=H0%*%ym
        pr_cv0=(H_cv%*%ym)[1:nym]
        resid_cv0=y_cv-pr_cv0
        
        w_0=resid_cv0/(1-diag(H_cv))
        pr_cv=pr_cv0-t(t(H_cv)*w_0)
        resid_cv=y_cv-pr_cv
        Fhat_cv0=(t(t(resid_cv)+diag(pr_cv))<=0)*1
        diag(Fhat_cv0)=0
        Fhat_cv=colSums(Fhat_cv0)/(nym-1)
        
        PRhatcv[w2,w1] = sum((y_cv*(0.5 -Fhat_cv) > 0) +  0.5* (y_cv*(0.5 -Fhat_cv) ==0)) /nym
        MSPEcv[w2,w1] =sum((diag(resid_cv)^2))/nym																								                                                                                
      }
      
      
    }
    
    
    ##################################################################################################
    # the optimal cluster number chosen by either maximizing PR(c) or minimizing MSPE(c) for c=      #
    # 2,…,K                                                                                          #
    ##################################################################################################
    PR.MSPE = cbind(seq(1,(K-1)), MSPEcv[,l_m], PRhatcv[,l_m])
    nclustera =  PR.MSPE[PR.MSPE[,2] == min(PR.MSPE[,2]),][1]  #nclustera + 1 = c
    nclusterb =  PR.MSPE[PR.MSPE[,3] == max(PR.MSPE[,3]),][1]  #nclusterb + 1 = c
    
    
    ##################################################################################################
    # the information matrix for the stability of PR and MSPE for varying M_l, l = 6,…,m0            #
    ##################################################################################################
    rbind( PRhatcv[nclusterb, ] , MSPEcv[nclustera, ] )
    
    ##################################################################################################
    # the LSEs of robot strengths in the proposed WMPR model for varying Ml, l = 6,…,m0              #
    ##################################################################################################
    bhatinfm = matrix( 0 , K , l_m)
    
    for( w in 1:l_m){
      ym = c( yr[-c( (c0[w] +1) : c0[l_m+1] )] , yb[-c( (c0[w] +1) : c0[l_m+1] )])
      nym = length(ym)
      dim(ym) = c(nym,1)
      xm = rbind( xr[-c(c0[w] + 1 : c0[l_m+1]) ,] , xb[-c(c0[w] + 1 : c0[l_m+1]) ,]) 
      
      grp = cluster.inf0[(1:K),nclusterb]
      grp0 = sort(unique(grp))
      lgrp0 = length(grp0)
      INF1 = outer( grp , grp0 , FUN="==") *1
      nclus = colSums(INF1)
      bhatinfm[ ,w] = bhat.fn(xm,ym)
    }
    
    
    
    # estimated strengths of robots in the playoff stage
    bhatpo = cbind(ID,bhatinfm,bhat0,po)
    bhatpo = bhatpo[bhatpo[,(l_m+4)] != 0 , 1:(l_m+3)]
    potinfmb = bhatpo[,3:(l_m+3)]
    
    # ranks of robot strengths in decreasing order
    bhatm0rk = bhatinfm[order(bhatinfm[,l_m] , decreasing = TRUE), 1:l_m]
    
    
    
    ##################################################################################################
    # the information matrix for the stability of robot strengths ( all robots, top-8 robots, robots #
    # in the playoff stage) for varying M_l, l = 6,…,m0                                              #                       
    ##################################################################################################
    RCs = matrix(0,3,l_m-1)
    
    for(w in 1:(l_m-1)){
      RCs[1,w] = RC(bhatm0rk[,w] , bhatm0rk[,(w+1)])
      RCs[2,w] = RC(bhatm0rk[(1:8),w] , bhatm0rk[(1:8),(w+1)])
      RCs[3,w] = RC(potinfmb[,w] , potinfmb[,(w+1)])
    }
    
    
    ##################################################################################################
    # PRs and MSPEs, which are computed based on playoff data with c-hat and K clusters              #  
    ##################################################################################################
    yhatpo = x0po %*% bhatinfm[,l_m]
    yhatpo0 = x0po %*% bhat0
    
    residpo = y0po - yhatpo
    residpo0 = y0po - yhatpo0
    
    resid = y0 - x0 %*% bhatinfm[,l_m]
    resid0 = y0 - x0 %*% bhat0
    
    Fhatpo =  colSums(outer(resid , -yhatpo , FUN="<=")*1) / M
    dim(Fhatpo) = c(nypo,1)
    PRpo =  sum( ((y0po)*((0.5-Fhatpo)) > 0)*1+ 0.5*((y0po)*((0.5-Fhatpo)) == 0) ) / nypo
    MSPEpo =  sum((residpo)^2) / nypo
    
    Fhatpo0 =  colSums(outer(resid0 , -yhatpo0 , FUN="<=")*1) / M
    dim(Fhatpo0) = c(nypo,1)
    PRpo0 =  sum( ((y0po)*((0.5-Fhatpo0)) > 0)*1+ 0.5*(((y0po)*((0.5-Fhatpo0)) == 0)) ) / nypo
    MSPEpo0 =  sum((residpo0)^2) / nypo
    
    # information matrix for PRs and MSPEs in the qualification and playoff stages
    rbind(c( PRhatcv[nclusterb,l_m] , PRhatcv[K-1,l_m] , MSPEcv[nclustera,l_m] , MSPEcv[ K-1 ,l_m] ) , c( PRpo , PRpo0 , MSPEpo , MSPEpo0) )
    
    
    ##################################################################################################
    #agreement metrics (correlation, precision, and recall) between FRC ratings (all robots, top-8   #
    #robots, robots in the playoff stage) and the proposed robots strength estimates                 #
    ##################################################################################################
    
    # rank correlations computed under the WMPR and WMPRC models
    RCm0 = matrix(0 , 2 , 3)
    
    RCm0[1,1] = RC( seq(K,1) , bhat.inf0[(1:K),l_n])
    RCm0[1,2] = RC( seq(8,1) , bhat.inf0[(1:8),l_n])
    RCm0[1,3] = RC( seq(Kpo,1) , bhatpo[,l_m+3])
    RCm0[2,1] = RC( seq(K,1) , bhatinfm[,l_m])
    RCm0[2,2] = RC( seq(8,1) , bhatinfm[1:8,l_m])
    RCm0[2,3] = RC( seq(Kpo,1) , bhatpo[,l_m+2])
    
    # precisions and recalls computed under the WMPR and WMPRC models
    Pm0 = order(bhat.inf0[(1:K),l_n],decreasing = TRUE)
    Pm = order(bhatinfm[,l_m],decreasing = TRUE)
    
    Pre_Rec = matrix(0,K,4)
    
    for(w in 1:K){
      Pre_Rec[w,1] = sum(outer(Pm0[1:w],seq(1,w),FUN="==")*1)/w
      Pre_Rec[w,2] = sum(outer(Pm[1:w],seq(1,w),FUN="==")*1)/w
      Pre_Rec[w,3] = sum(outer(Pm0[1:w],seq(1,8),FUN="==")*1)/8
      Pre_Rec[w,4] = sum(outer(Pm[1:w],seq(1,8),FUN="==")*1)/8
    }
    
